Tilings and Twist at 1/N^4

We re-consider operator mixing in the so-called $SU(2)$ sector of ${\cal N} \, = \, 4$ super Yang-Mills theory with gauge group $SU(N)$. Where possible, single-trace operators of moderate length are completed by higher-trace admixtures so as to yield large $N$ tree level eigenstates. We are particularly interested in parity pairs with three excitations. Since parity is respected in the mixing, the odd single-trace operators at low length cannot receive too many admixtures. We reproduce the tree-level norms of a set of large $N$ eigenstates up to order $1/N^4$ by integrability methods. This involves evaluating two-point functions on the sphere, the torus, and the double-torus. A perfect match is found as long as descendents are absent from the mixing. Using twist to make the descendents appear in the integrability picture immediately leads to the question how to modify the entangled states occurring in the hexagon tessellations. We take a closer look at the double-trace admixtures to the parity even three-excitation operator at length seven, which are both products of a primary state and a descendent. Their two-point functions are sensitive to the twist introduced into the Bethe equations. For transverse scalar excitations we succeed in recovering the corresponding field theory results. For longitudinal magnons our methods fail, pointing at a potential weakness of the formalism.

==> anc/tessellation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    114781,       2389]
NotebookOptionsPosition[    112928,       2351]
NotebookOutlinePosition[    113301,       2367]
CellTagsIndexPosition[    113258,       2364]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
input data:
\[OpenCurlyDoubleQuote]hexSigs\[CloseCurlyDoubleQuote]: contains all \
information on the physical edges in a analogous notation as used in figure \
??? and equation ???
\[OpenCurlyDoubleQuote]unconnectedOpLst\[CloseCurlyDoubleQuote]: contains all \
combinations {i,j} with i<j of operators that should not be connected with \
width 0 edges (usefull for mutitrace-operators)

output data: {hexLst, lLst, hexSigs, contrPath, hexSig}
\[OpenCurlyDoubleQuote]hexLst\[CloseCurlyDoubleQuote]: lists the operators at \
the edges {operator 1, operator 2, operator 3}
\[OpenCurlyDoubleQuote]lLst\[CloseCurlyDoubleQuote]: contains the edgewidth \
for all the edges of the hexagons {op1->op2, op2->op3, op3->op1}
\[OpenCurlyDoubleQuote]hexSigs\[CloseCurlyDoubleQuote]: input repeated
\[OpenCurlyDoubleQuote]contrPath\[CloseCurlyDoubleQuote]: saves one of the \
numbers for each edge and hexagon (positions correspond 1 to 1 with \
\[OpenCurlyDoubleQuote]llist\[CloseCurlyDoubleQuote])
\[OpenCurlyDoubleQuote]hexSig\[CloseCurlyDoubleQuote]: the generated signature 


Some examples are given below!\
\>", "Text",
 CellChangeTimes->{{3.85590440686786*^9, 3.8559044408585863`*^9}, {
   3.8559044742569485`*^9, 3.8559044931582184`*^9}, 3.855904527081935*^9, {
   3.8559062294398985`*^9, 3.8559064429098315`*^9}, {3.8559065224641285`*^9, 
   3.855906752408162*^9}, {3.8559067882268815`*^9, 3.8559069464868917`*^9}, {
   3.8559069827908745`*^9, 3.8559070509360485`*^9}, {3.8559076800065103`*^9, 
   3.855907707337866*^9}, {3.8559079373709*^9, 3.855907987581709*^9}, {
   3.855908026684859*^9, 3.8559081733513255`*^9}, {3.855908343778097*^9, 
   3.85590850734208*^9}, {3.8559086389188395`*^9, 
   3.8559086542016015`*^9}},ExpressionUUID->"1534f5db-d672-4a93-8b32-\
031945502f7e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.855908519617322*^9, 3.85590851975985*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"338de8bf-6601-4af0-89fe-92ee59c8ef5f"],

Cell["\<\
Variables are usually named by their use. \"op\" always stands for operator, \
\"Q\" for boolians or \"questions\".  \[OpenCurlyDoubleQuote]contr\
\[CloseCurlyDoubleQuote] refers to a connection between the operators.
   There are some comments intruduced to the code to explain the used formats \
and If - statements. For the If - statements most of the comments are made \
such that thay can easily be turned into Print - statements to live - track \
the process.\
\>", "Text",
 CellChangeTimes->{{3.855908508761799*^9, 3.8559085129582667`*^9}, {
  3.8559085709969683`*^9, 
  3.8559086005036836`*^9}},ExpressionUUID->"cd1f8573-c0b2-4b44-a474-\
de0255222811"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8559085238081264`*^9, 3.8559085239274597`*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"293006e2-3365-4eaa-a04e-575d2c563104"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "generating", " ", "the", " ", "tesselation", " ", "out", " ", "of", " ", 
    "the", " ", "contraction", " ", "signature", " ", 
    RowBox[{"(", 
     RowBox[{"for", " ", "arbitrairy", " ", "genus"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Tesselation", "[", 
    RowBox[{"hexSigs_", ",", "unconnectedOpLst_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lLst", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"hexLst", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"contrPath", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"hexSig", "=", "hexSigs"}], " ", ",", 
       RowBox[{"startposses", "=", 
        RowBox[{"{", "}"}]}], ",", "startpossesDropped", ",", "contrInd1", 
       ",", "contrInd2", ",", "contrInd3", ",", "contrInd4", ",", "opPos12", 
       ",", "opPos23", ",", "opPos34", ",", "opPos45", ",", "OpNum1", ",", 
       "Op1", ",", "Op2", ",", "Op3", ",", "Op4", ",", "Op5", ",", "OpNum2", 
       ",", "OpNum3", ",", "OpNum4", ",", "OpNum5", ",", "loopNum", ",", 
       "l12", ",", "l23", ",", "l34", ",", "Op2Save", ",", "contrInd2Save", 
       ",", "sameOpQ", ",", "sameIndQ", ",", "NewOp1", ",", "NewOp2", ",", 
       "NewOp3", ",", "NewOp4", ",", "NewOp5", ",", "SqareQopPos23", ",", 
       "SqareQOpNum3", ",", "SqareQOp3", ",", "dropLst", ",", "Op3Save"}], 
      "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "We", " ", "will", " ", "always", " ", "use", " ", "\"\<hexSig\>\"", 
       " ", "without", " ", "the", " ", "s", " ", "in", " ", "the", " ", 
       "end", " ", "since", " ", "we", " ", 
       RowBox[{"can", "'"}], "t", " ", "alter", " ", "input", " ", 
       RowBox[{"variables", ".", " ", "All"}], " ", "other", " ", "variables",
        " ", "are", " ", "here", " ", "just", " ", "predefined", " ", "as", 
       " ", "empty", " ", "lists", " ", "or", " ", 
       RowBox[{"placeholder", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"startposses", "=", "\[IndentingNewLine]", 
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"startposses", ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{"hexSig", ",", "contrNum"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{";;", ",", "1"}], "]"}], "]"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"contrNum", ",", "contrNum"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}], "]"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"contrNum", ",", "1", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"Flatten", "[", "hexSig", "]"}], "]"}]}], "}"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"startpossesDropped", "=", "startposses"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "\"\<startposses\>\"", " ", "contains", " ", "all", " ", "point", " ", 
        "to", " ", "start", " ", "from", " ", "at", " ", 
        RowBox[{"tesselation", ".", " ", "Each"}], " ", "point", " ", "is", 
        "\[IndentingNewLine]", 
        RowBox[{"denoted", ":", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"operator", ",", " ", "index", ",", " ", "width"}], "}"}],
            ".", " ", "The"}], " ", "last", " ", "one", " ", "is", " ", 
          "always", " ", "1", " ", "for", " ", "physical", " ", "edges", " ", 
          "and", " ", "0", " ", "for", " ", "additionally", " ", "introduced",
           " ", 
          RowBox[{"ones", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "The", " ", "\"\<dropped\>\"", " ", "version", " ", "will", " ", 
        "contain", " ", "all", " ", "points", " ", "we", " ", 
        RowBox[{"havn", "'"}], "t", " ", "started", " ", "from", " ", 
        RowBox[{"yet", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"startpossesDropped", "\[NotEqual]", 
         RowBox[{"{", "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"i", ".", "e", "."}], ":", " ", 
          RowBox[{
          "stop", " ", "when", " ", "all", " ", "starting", " ", "points", 
           " ", "are", " ", "included", " ", "in", " ", "the", " ", 
           RowBox[{"triangulation", "."}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"contrInd1", "=", 
          RowBox[{"Min", "[", 
           RowBox[{"startpossesDropped", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"opPos12", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "contrInd1"}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"startpossesDropped", ",", 
              RowBox[{"startposses", "[", 
               RowBox[{"[", 
                RowBox[{"opPos12", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"opPos12", "=", 
            RowBox[{"RotateLeft", "[", "opPos12", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"OpNum1", "=", 
          RowBox[{"startposses", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"opPos12", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Op1", "=", 
          RowBox[{"hexSig", "[", 
           RowBox[{"[", "OpNum1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Op1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd1"}], 
           ",", 
           RowBox[{"Op1", "=", 
            RowBox[{"RotateLeft", "[", "Op1", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"OpNum2", "=", 
          RowBox[{"startposses", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"opPos12", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Op2", "=", 
          RowBox[{"hexSig", "[", 
           RowBox[{"[", "OpNum2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Op2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd1"}], 
           ",", 
           RowBox[{"Op2", "=", 
            RowBox[{"RotateLeft", "[", "Op2", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"loopNum", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Op2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", 
             RowBox[{"Op1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
            RowBox[{"loopNum", "\[LessEqual]", 
             RowBox[{"Length", "[", "Op1", "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Op1", "=", 
             RowBox[{"RotateRight", "[", "Op1", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op2", "=", 
             RowBox[{"RotateLeft", "[", "Op2", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"loopNum", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Op1", "=", 
          RowBox[{"RotateLeft", "[", "Op1", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Op2", "=", 
          RowBox[{"RotateRight", "[", "Op2", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"contrInd1", "=", 
          RowBox[{"Op1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"l12", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Op2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", 
             RowBox[{"Op1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
            RowBox[{"l12", "\[NotEqual]", 
             RowBox[{"Length", "[", "Op1", "]"}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l12", "+=", 
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"OpNum1", ",", 
                    RowBox[{"Op1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"startpossesDropped", "=", 
             RowBox[{"Drop", "[", 
              RowBox[{"startpossesDropped", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{
                   RowBox[{"startpossesDropped", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"OpNum1", ",", 
                    RowBox[{"Op1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Op1", "=", 
             RowBox[{"RotateLeft", "[", "Op1", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op2", "=", 
             RowBox[{"RotateRight", "[", "Op2", "]"}]}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Op2Save", "=", "Op2"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"contrInd2", "=", 
          RowBox[{"Op2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"contrInd2Save", "=", "contrInd2"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"opPos23", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "contrInd2"}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"startposses", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"opPos23", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
            "\[NotEqual]", "OpNum2"}], ",", 
           RowBox[{"opPos23", "=", 
            RowBox[{"RotateLeft", "[", "opPos23", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"OpNum2", "=", 
          RowBox[{"startposses", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"opPos23", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Op2", "=", 
          RowBox[{"hexSig", "[", 
           RowBox[{"[", "OpNum2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Op2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd2"}], 
           ",", 
           RowBox[{"Op2", "=", 
            RowBox[{"RotateLeft", "[", "Op2", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"OpNum3", "=", 
          RowBox[{"startposses", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"opPos23", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Op3", "=", 
          RowBox[{"hexSig", "[", 
           RowBox[{"[", "OpNum3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Op3", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd2"}], 
           ",", 
           RowBox[{"Op3", "=", 
            RowBox[{"RotateLeft", "[", "Op3", "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OpNum3", "\[NotEqual]", "OpNum1"}], "&&", 
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"unconnectedOpLst", ",", 
               RowBox[{"Sort", "@", 
                RowBox[{"{", 
                 RowBox[{"OpNum3", ",", "OpNum1"}], "}"}]}]}], "]"}]}]}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"*", " ", ")"}], 
              RowBox[{"Print", "[", "\"\<3!=1 and connectable\>\"", "]"}]}], 
             ";", 
             RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"loopNum", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Op3", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{"Op2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
               RowBox[{"loopNum", "\[LessEqual]", 
                RowBox[{
                 RowBox[{"Length", "[", "Op2", "]"}], "+", "1"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Op2", "=", 
                RowBox[{"RotateRight", "[", "Op2", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op3", "=", 
                RowBox[{"RotateLeft", "[", "Op3", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"loopNum", "++"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op2", "=", 
             RowBox[{"RotateLeft", "[", "Op2", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op3", "=", 
             RowBox[{"RotateRight", "[", "Op3", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"contrInd2", "=", 
             RowBox[{"Op2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"l23", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Op3", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{"Op2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
               RowBox[{"l23", "\[LessEqual]", 
                RowBox[{"Length", "[", "Op2", "]"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"l23", "+=", 
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum2", ",", 
                    RowBox[{"Op2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"startpossesDropped", "=", 
                RowBox[{"Drop", "[", 
                 RowBox[{"startpossesDropped", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startpossesDropped", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum2", ",", 
                    RowBox[{"Op2", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"Op2", "=", 
                RowBox[{"RotateLeft", "[", "Op2", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op3", "=", 
                RowBox[{"RotateRight", "[", "Op3", "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"contrInd3", "=", 
             RowBox[{"Op3", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"opPos34", "=", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "contrInd3"}], 
               "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"startposses", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"opPos34", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
               "\[NotEqual]", "OpNum3"}], ",", 
              RowBox[{"opPos34", "=", 
               RowBox[{"RotateLeft", "[", "opPos34", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"OpNum3", "=", 
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"opPos34", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Op3", "=", 
             RowBox[{"hexSig", "[", 
              RowBox[{"[", "OpNum3", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op3", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd3"}], 
              ",", 
              RowBox[{"Op3", "=", 
               RowBox[{"RotateLeft", "[", "Op3", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"OpNum4", "=", 
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"opPos34", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Op4", "=", 
             RowBox[{"hexSig", "[", 
              RowBox[{"[", "OpNum4", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op4", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd3"}], 
              ",", 
              RowBox[{"Op4", "=", 
               RowBox[{"RotateLeft", "[", "Op4", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"loopNum", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Op4", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{"Op3", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
               RowBox[{"loopNum", "\[LessEqual]", 
                RowBox[{
                 RowBox[{"Length", "[", "Op3", "]"}], "+", "1"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Op3", "=", 
                RowBox[{"RotateRight", "[", "Op3", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op4", "=", 
                RowBox[{"RotateLeft", "[", "Op4", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"loopNum", "++"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op3", "=", 
             RowBox[{"RotateLeft", "[", "Op3", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op4", "=", 
             RowBox[{"RotateRight", "[", "Op4", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"contrInd3", "=", 
             RowBox[{"Op3", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"l34", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"dropLst", "=", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Op4", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{"Op3", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
               RowBox[{"l23", "\[LessEqual]", 
                RowBox[{"Length", "[", "Op2", "]"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"l34", "+=", 
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", 
                    RowBox[{"Op3", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"dropLst", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum3", ",", 
                   RowBox[{"Op3", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op3", "=", 
                RowBox[{"RotateLeft", "[", "Op3", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op4", "=", 
                RowBox[{"RotateRight", "[", "Op4", "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"sameOpQ", "=", 
             RowBox[{"OpNum1", "\[Equal]", "OpNum4"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"sameIndQ", "=", 
             RowBox[{
              RowBox[{"Op1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", 
              RowBox[{"Op4", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]",
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"sameOpQ", "&&", "sameIndQ"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"*", " ", ")"}], 
                 RowBox[{"Print", "[", "\"\<no new lines\>\"", "]"}]}], ";", 
                RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"startpossesDropped", "=", 
                 RowBox[{"Drop", "[", 
                  RowBox[{"startpossesDropped", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startpossesDropped", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"dropLst", "[", 
                    RowBox[{"[", "DropInd", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}]}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"DropInd", ",", "1", ",", 
                  RowBox[{"Length", "[", "dropLst", "]"}]}], "}"}]}], "]"}], 
              ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"*", " ", ")"}], 
                 RowBox[{
                 "Print", "[", 
                  "\"\<wrong last operator/position -> new line inserted\>\"",
                   "]"}]}], ";", 
                RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"l34", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"contrInd3", "=", 
                RowBox[{
                 RowBox[{"Max", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "+",
                  "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"NewOp1", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"Op1", ",", "contrInd3"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"NewOp3", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"Op3", ",", "contrInd3"}], "]"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startpossesDropped", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum1", ",", "contrInd3", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startposses", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum1", ",", "contrInd3", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startposses", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum3", ",", "contrInd3", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"hexSig", "[", 
                 RowBox[{"[", "OpNum1", "]"}], "]"}], "=", "NewOp1"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"hexSig", "[", 
                 RowBox[{"[", "OpNum3", "]"}], "]"}], "=", "NewOp3"}]}]}], 
             "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"*", " ", ")"}], 
              RowBox[{"Print", "[", "\"\<3=1 or not connectable\>\"", "]"}]}],
              ";", 
             RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l23", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"contrInd3", "=", 
             RowBox[{"Op1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"opPos34", "=", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "contrInd3"}], 
               "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"startposses", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"opPos34", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
               "\[NotEqual]", "OpNum1"}], ",", 
              RowBox[{"opPos34", "=", 
               RowBox[{"RotateLeft", "[", "opPos34", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"OpNum3", "=", 
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"opPos34", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Op3", "=", 
             RowBox[{"hexSig", "[", 
              RowBox[{"[", "OpNum3", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op3", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd3"}], 
              ",", 
              RowBox[{"Op3", "=", 
               RowBox[{"RotateLeft", "[", "Op3", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"OpNum4", "=", 
             RowBox[{"startposses", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"opPos34", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Op4", "=", 
             RowBox[{"hexSig", "[", 
              RowBox[{"[", "OpNum4", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op4", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "contrInd3"}], 
              ",", 
              RowBox[{"Op4", "=", 
               RowBox[{"RotateLeft", "[", "Op4", "]"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Op3Save", "=", "Op3"}], ";", "\[IndentingNewLine]", 
            RowBox[{"loopNum", "=", "0"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Op4", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                RowBox[{"Op3", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
               RowBox[{"loopNum", "\[LessEqual]", 
                RowBox[{
                 RowBox[{"Length", "[", "Op3", "]"}], "+", "1"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Op3", "=", 
                RowBox[{"RotateRight", "[", "Op3", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Op4", "=", 
                RowBox[{"RotateLeft", "[", "Op4", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"loopNum", "++"}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op3", "=", 
             RowBox[{"RotateLeft", "[", "Op3", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Op4", "=", 
             RowBox[{"RotateRight", "[", "Op4", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"contrInd3", "=", 
             RowBox[{"Op3", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"OpNum3", "\[NotEqual]", "OpNum2"}], "&&", 
               RowBox[{"!", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"unconnectedOpLst", ",", 
                  RowBox[{"Sort", "@", 
                   RowBox[{"{", 
                    RowBox[{"OpNum2", ",", "OpNum3"}], "}"}]}]}], "]"}]}]}], 
              ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"*", " ", ")"}], 
                 RowBox[{
                 "Print", "[", 
                  "\"\<new op found -> connect with new line\>\"", "]"}]}], 
                ";", 
                RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"contrInd2", "=", 
                RowBox[{
                 RowBox[{"Max", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "+",
                  "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"NewOp3", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{"RotateLeft", "[", "Op3Save", "]"}], ",", 
                  "contrInd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"NewOp2", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{"RotateLeft", "[", "Op2Save", "]"}], ",", 
                  "contrInd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startpossesDropped", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum3", ",", "contrInd2", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startposses", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum2", ",", "contrInd2", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"startposses", ",", 
                 RowBox[{"{", 
                  RowBox[{"OpNum3", ",", "contrInd2", ",", "0"}], "}"}]}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"hexSig", "[", 
                 RowBox[{"[", "OpNum2", "]"}], "]"}], "=", "NewOp2"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"hexSig", "[", 
                 RowBox[{"[", "OpNum3", "]"}], "]"}], "=", "NewOp3"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"l34", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"While", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Op4", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                   RowBox[{"Op3", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
                  RowBox[{"l23", "\[LessEqual]", 
                   RowBox[{"Length", "[", "Op2", "]"}]}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"l34", "+=", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", 
                    RowBox[{"Op3", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"startpossesDropped", "=", 
                   RowBox[{"Drop", "[", 
                    RowBox[{"startpossesDropped", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"startpossesDropped", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", 
                    RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", 
                    RowBox[{"Op3", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"Op3", "=", 
                   RowBox[{"RotateLeft", "[", "Op3", "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Op4", "=", 
                   RowBox[{"RotateRight", "[", "Op4", "]"}]}]}]}], "]"}]}], 
              ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"*", " ", ")"}], 
                 RowBox[{
                 "Print", "[", 
                  "\"\<no new op found -> need two new lines\>\"", "]"}]}], 
                ";", 
                RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"l34", "=", "0"}], ";", "\[IndentingNewLine]", 
               RowBox[{"OpNum3", "=", 
                RowBox[{
                 RowBox[{"Max", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "+",
                  "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"OpNum4", "=", "OpNum1"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"contrInd2", "=", 
                RowBox[{
                 RowBox[{"Max", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "+",
                  "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"contrInd3", "=", 
                RowBox[{
                 RowBox[{"Max", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "+",
                  "2"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"NewOp2", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{"RotateLeft", "[", "Op2Save", "]"}], ",", 
                  "contrInd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"NewOp4", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"Op1", ",", "contrInd3"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"NewOp3", "=", 
                RowBox[{"{", 
                 RowBox[{"contrInd3", ",", "contrInd2"}], "}"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"SqareQopPos23", "=", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"Position", "[", 
                  RowBox[{
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", 
                   "contrInd2Save"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"startposses", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"SqareQopPos23", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
                  "\[NotEqual]", "OpNum2"}], ",", 
                 RowBox[{"SqareQopPos23", "=", 
                  RowBox[{"RotateLeft", "[", "SqareQopPos23", "]"}]}]}], 
                "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"SqareQOpNum3", "=", 
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"SqareQopPos23", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"SqareQOp3", "=", 
                RowBox[{"hexSig", "[", 
                 RowBox[{"[", "SqareQOpNum3", "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"While", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"SqareQOp3", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", 
                  "contrInd2Save"}], ",", 
                 RowBox[{"SqareQOp3", "=", 
                  RowBox[{"RotateLeft", "[", "SqareQOp3", "]"}]}]}], "]"}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"contrInd4", "=", 
                RowBox[{"SqareQOp3", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"opPos45", "=", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"Position", "[", 
                  RowBox[{
                   RowBox[{"startposses", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", 
                   "contrInd4"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"startposses", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"opPos45", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
                  "\[NotEqual]", "OpNum1"}], ",", 
                 RowBox[{"opPos45", "=", 
                  RowBox[{"RotateLeft", "[", "opPos45", "]"}]}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"OpNum5", "=", 
                RowBox[{"startposses", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"opPos45", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"OpNum5", "\[NotEqual]", "OpNum1"}], "&&", 
                  RowBox[{"!", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"unconnectedOpLst", ",", 
                    RowBox[{"Sort", "@", 
                    RowBox[{"{", 
                    RowBox[{"OpNum1", ",", "OpNum5"}], "}"}]}]}], "]"}]}], 
                  "\[IndentingNewLine]", "&&", 
                  RowBox[{"OpNum5", "\[NotEqual]", "OpNum2"}], "&&", 
                  RowBox[{"!", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"unconnectedOpLst", ",", 
                    RowBox[{"Sort", "@", 
                    RowBox[{"{", 
                    RowBox[{"OpNum2", ",", "OpNum5"}], "}"}]}]}], "]"}]}]}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"*", " ", ")"}], 
                    RowBox[{
                    "Print", "[", 
                    "\"\<found another operator -> connect with both \
lines\>\"", "]"}]}], ";", 
                   RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Op5", "=", 
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum5", "]"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"While", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Op5", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", 
                    "contrInd4"}], ",", 
                    RowBox[{"Op5", "=", 
                    RowBox[{"RotateLeft", "[", "Op5", "]"}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"NewOp5", "=", 
                   RowBox[{"Join", "[", 
                    RowBox[{"Op5", ",", "NewOp3"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"OpNum3", "=", "OpNum5"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startpossesDropped", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum5", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum2", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum5", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startpossesDropped", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum4", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum5", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum4", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum2", "]"}], "]"}], "=", "NewOp2"}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum4", "]"}], "]"}], "=", "NewOp4"}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum5", "]"}], "]"}], "=", "NewOp5"}]}], 
                 ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"*", " ", ")"}], 
                    RowBox[{
                    "Print", "[", 
                    "\"\<no usable connection -> insert identity\>\"", 
                    "]"}]}], ";", 
                   RowBox[{"(", " "}]}], "**)"}], "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startpossesDropped", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum2", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", "contrInd2", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startpossesDropped", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum4", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum3", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"startposses", ",", 
                    RowBox[{"{", 
                    RowBox[{"OpNum4", ",", "contrInd3", ",", "0"}], "}"}]}], 
                   "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"hexSig", ",", "NewOp3"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum2", "]"}], "]"}], "=", "NewOp2"}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"hexSig", "[", 
                    RowBox[{"[", "OpNum4", "]"}], "]"}], "=", "NewOp4"}]}]}], 
                "\[IndentingNewLine]", "]"}]}]}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"lLst", ",", 
           RowBox[{"{", 
            RowBox[{"l12", ",", "l23", ",", "l34"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"hexLst", ",", 
           RowBox[{"{", 
            RowBox[{"OpNum1", ",", "OpNum2", ",", "OpNum3"}], "}"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"contrPath", ",", 
           RowBox[{"{", 
            RowBox[{"contrInd1", ",", "contrInd2", ",", "contrInd3"}], 
            "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"*", " ", ")"}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{
          "INDS", ",", "contrInd1", ",", "contrInd2", ",", "contrInd3"}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"lens", ",", 
           RowBox[{"lLst", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"hex", ",", 
           RowBox[{"hexLst", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"sigs", ",", "hexSig"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Length", "[", "startpossesDropped", "]"}], ",", "spd", 
           ",", "startpossesDropped"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Length", "[", "startposses", "]"}], ",", "sp", ",", 
           "startposses"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "]"}], 
          RowBox[{"(", " "}]}]}], "**)"}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{
        "hexLst", ",", "lLst", ",", "hexSigs", ",", "contrPath", ",", 
         "hexSig"}], "}"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.829283488902154*^9, 3.829283608182489*^9}, {
   3.829284475005007*^9, 3.8292844795298667`*^9}, {3.8292846783755074`*^9, 
   3.8292847178414435`*^9}, {3.829285167790586*^9, 3.8292853994653134`*^9}, {
   3.8292854795049715`*^9, 3.829285529125045*^9}, {3.829285577290928*^9, 
   3.8292856412475176`*^9}, {3.829285678747125*^9, 3.8292857063891516`*^9}, {
   3.829285836745389*^9, 3.8292858500719347`*^9}, {3.829286149213253*^9, 
   3.829286172157755*^9}, {3.829286273646006*^9, 3.829286359814459*^9}, {
   3.82928639998547*^9, 3.8292867456658764`*^9}, {3.829286784750886*^9, 
   3.8292868051050053`*^9}, {3.829286836457224*^9, 3.8292868436319933`*^9}, {
   3.8292872315844193`*^9, 3.829287266584203*^9}, {3.8292875981988163`*^9, 
   3.8292876152139688`*^9}, {3.829287772698017*^9, 3.8292878752803297`*^9}, {
   3.829287977362331*^9, 3.8292881272965508`*^9}, {3.8292881901874633`*^9, 
   3.8292881919573956`*^9}, {3.829288233769616*^9, 3.829288563050601*^9}, {
   3.8292886571549377`*^9, 3.8292891211290016`*^9}, {3.829289227434096*^9, 
   3.8292892484741926`*^9}, {3.829289319239216*^9, 3.8292893478452034`*^9}, {
   3.829289524162465*^9, 3.829289646806328*^9}, {3.8292896856224103`*^9, 
   3.8292897976304336`*^9}, {3.829289831595419*^9, 3.8292899044195366`*^9}, {
   3.8292899472995625`*^9, 3.8292899576166377`*^9}, {3.829289987812628*^9, 
   3.8292900128106575`*^9}, {3.82929005313169*^9, 3.8292901139846706`*^9}, {
   3.8292901522605247`*^9, 3.829290212227556*^9}, {3.829290252802468*^9, 
   3.82929048672145*^9}, {3.829290532462612*^9, 3.829290812510842*^9}, {
   3.829290846176882*^9, 3.8292911390671167`*^9}, {3.8292912492238874`*^9, 
   3.8292913071247625`*^9}, {3.829291337203275*^9, 3.8292917272060843`*^9}, {
   3.829291783860485*^9, 3.8292918387866726`*^9}, {3.829291870811449*^9, 
   3.8292918878676395`*^9}, {3.8292919355806494`*^9, 
   3.8292919371655855`*^9}, {3.829291984804533*^9, 3.8292923068588014`*^9}, {
   3.829296192882489*^9, 3.8292961962683873`*^9}, 3.829296571364471*^9, {
   3.829296792728676*^9, 3.8292968046101046`*^9}, {3.8292968493320394`*^9, 
   3.8292969947180595`*^9}, {3.82929703123333*^9, 3.8292970934212055`*^9}, {
   3.8292971421444483`*^9, 3.829297154662078*^9}, {3.829297187987051*^9, 
   3.829297203950194*^9}, {3.82929727492421*^9, 3.829297322389558*^9}, {
   3.8292973554053607`*^9, 3.8292973863492103`*^9}, {3.829297432042464*^9, 
   3.829297437553301*^9}, {3.829297490414553*^9, 3.829297525526255*^9}, {
   3.8292975681495204`*^9, 3.8292976000053606`*^9}, {3.8292976311953306`*^9, 
   3.8292976416195946`*^9}, {3.8292977076478596`*^9, 3.829297712980712*^9}, {
   3.829297744238093*^9, 3.8292978774845705`*^9}, {3.829297980185814*^9, 
   3.829298125403184*^9}, {3.829298325120223*^9, 3.829298439326148*^9}, 
   3.8292984737002583`*^9, {3.829298504362054*^9, 3.8292985380571213`*^9}, {
   3.8292985720402484`*^9, 3.8292985810065746`*^9}, {3.829298636899189*^9, 
   3.8292986878367405`*^9}, {3.8292987288849134`*^9, 3.829298798231104*^9}, {
   3.82929883825644*^9, 3.8292988605323896`*^9}, {3.8292989926497045`*^9, 
   3.8292990447537355`*^9}, {3.82929910374022*^9, 3.829299103805228*^9}, {
   3.8292992161056824`*^9, 3.829299237678732*^9}, {3.8292992958337517`*^9, 
   3.8292993170778933`*^9}, {3.8292997279092145`*^9, 
   3.8292997647405615`*^9}, {3.8292998061057367`*^9, 3.829299817846385*^9}, {
   3.8292999516753564`*^9, 3.8293000144386325`*^9}, {3.82930040352801*^9, 
   3.829300439242133*^9}, {3.8293005136599426`*^9, 3.829300628586299*^9}, {
   3.829300878142403*^9, 3.8293008951464777`*^9}, {3.8293009493863277`*^9, 
   3.829300981382767*^9}, {3.8293010178836412`*^9, 3.829301049393334*^9}, {
   3.829301141655966*^9, 3.8293012421947517`*^9}, {3.8293015913211164`*^9, 
   3.8293016712200594`*^9}, {3.8293017246828904`*^9, 3.829301726250846*^9}, {
   3.829301831128954*^9, 3.8293018831071887`*^9}, {3.8293021259991913`*^9, 
   3.829302164572223*^9}, {3.829302341593587*^9, 3.8293025953190126`*^9}, {
   3.8293026613808656`*^9, 3.8293028705049925`*^9}, {3.8293029557950735`*^9, 
   3.829302977640156*^9}, {3.8293030118830967`*^9, 3.829303013526049*^9}, {
   3.8293030807403336`*^9, 3.8293030945146365`*^9}, {3.8293031994623203`*^9, 
   3.829303206441124*^9}, {3.8293032454843264`*^9, 3.8293032584876432`*^9}, {
   3.8293033866177197`*^9, 3.829303426011817*^9}, {3.829303522702083*^9, 
   3.8293035521094837`*^9}, {3.8293036202775946`*^9, 
   3.8293036282495327`*^9}, {3.8293037571866064`*^9, 3.829303815395073*^9}, {
   3.829303873163888*^9, 3.829303910050749*^9}, {3.8293041794060884`*^9, 
   3.8293041843999376`*^9}, {3.8293042780762954`*^9, 3.8293042786012774`*^9}, 
   3.829304329738139*^9, {3.829304379516147*^9, 3.829304416952258*^9}, {
   3.8293044654092855`*^9, 3.8293044672282343`*^9}, {3.8293045118223867`*^9, 
   3.829304568480256*^9}, {3.829361522033771*^9, 3.8293615322534657`*^9}, {
   3.82971857556277*^9, 3.8297187878257394`*^9}, {3.8297937529556856`*^9, 
   3.829793773865058*^9}, {3.829807133204223*^9, 3.8298071668299665`*^9}, {
   3.829807226841343*^9, 3.829807290947564*^9}, {3.829807331376565*^9, 
   3.8298073579655027`*^9}, {3.8298073992006264`*^9, 3.829807466200704*^9}, {
   3.8298075494255133`*^9, 3.829807645596651*^9}, {3.8298076793543744`*^9, 
   3.8298076924376907`*^9}, {3.8298083931479435`*^9, 3.829808410868698*^9}, {
   3.8298084439959526`*^9, 3.8298085348060594`*^9}, {3.8298085790860815`*^9, 
   3.8298086195871487`*^9}, {3.8298086520963025`*^9, 3.829808712841469*^9}, {
   3.8298087835744963`*^9, 3.8298088780112886`*^9}, {3.829808976583522*^9, 
   3.8298089821400337`*^9}, 3.8298090828730755`*^9, {3.8298091429327044`*^9, 
   3.829809183235713*^9}, {3.829809280118329*^9, 3.8298093072511897`*^9}, {
   3.829809352839014*^9, 3.829809353402008*^9}, {3.829809406618436*^9, 
   3.829809416935127*^9}, {3.829814572850768*^9, 3.829814598706628*^9}, {
   3.829814711820223*^9, 3.829814712618207*^9}, {3.8298148358531833`*^9, 
   3.829814836836154*^9}, {3.8298149152640142`*^9, 3.829814932605261*^9}, 
   3.829815042528098*^9, {3.829815113507575*^9, 3.829815148715187*^9}, {
   3.8298152756475554`*^9, 3.829815350679242*^9}, {3.829815411525255*^9, 
   3.8298154878417196`*^9}, {3.829815613673501*^9, 3.8298156180790253`*^9}, {
   3.829815770995165*^9, 3.8298158700132446`*^9}, {3.8298160018627844`*^9, 
   3.8298160020137916`*^9}, {3.8298160608818307`*^9, 3.829816067832388*^9}, {
   3.8298161095704007`*^9, 3.8298161449550247`*^9}, {3.829816191058029*^9, 
   3.8298161911220293`*^9}, {3.8298162469165983`*^9, 3.829816261220171*^9}, {
   3.8298163293220773`*^9, 3.829816350870178*^9}, {3.829816398120796*^9, 
   3.82981646732565*^9}, {3.829816606582715*^9, 3.829816623319968*^9}, {
   3.829816774975067*^9, 3.829816777779983*^9}, {3.829816833726571*^9, 
   3.829816917436982*^9}, {3.829816972743827*^9, 3.829816992592992*^9}, 
   3.8298170443986607`*^9, {3.829817094904383*^9, 3.8298171950971313`*^9}, {
   3.829817226050886*^9, 3.8298172484038754`*^9}, {3.829817287350217*^9, 
   3.8298172878762026`*^9}, {3.829817330934301*^9, 3.82981733147129*^9}, {
   3.829817373087321*^9, 3.8298173828700333`*^9}, {3.8298185336384487`*^9, 
   3.829818566709168*^9}, {3.8298186086000195`*^9, 3.8298186097756314`*^9}, {
   3.8298186686662626`*^9, 3.8298186940152006`*^9}, {3.829819170629931*^9, 
   3.829819170698928*^9}, {3.8298899842441683`*^9, 3.829889985282141*^9}, {
   3.82989002684317*^9, 3.8298900649737253`*^9}, {3.829890111832301*^9, 
   3.829890135084163*^9}, {3.829890222622493*^9, 3.82989022858335*^9}, {
   3.829890280430622*^9, 3.829890305483426*^9}, {3.8298903380086813`*^9, 
   3.8298904641127625`*^9}, {3.829890596483205*^9, 3.8298906064159126`*^9}, {
   3.829890663783746*^9, 3.829890687393775*^9}, 3.829890751157208*^9, {
   3.829890808865821*^9, 3.829890813944056*^9}, {3.829890895546829*^9, 
   3.82989092915199*^9}, {3.8298909777200117`*^9, 3.8298909940581827`*^9}, {
   3.8298910304491205`*^9, 3.8298911528963003`*^9}, {3.8298911839151945`*^9, 
   3.8298912071952214`*^9}, {3.8298913555483623`*^9, 
   3.8298913896673374`*^9}, {3.8298914236346493`*^9, 3.82989142901749*^9}, {
   3.8298914653064876`*^9, 3.82989149285576*^9}, {3.8298915277336535`*^9, 
   3.8298915325255117`*^9}, {3.8298919397708073`*^9, 3.829891939907807*^9}, {
   3.829892035677863*^9, 3.8298920442170916`*^9}, {3.8298921020243735`*^9, 
   3.8298921042693076`*^9}, {3.8298921621930866`*^9, 
   3.8298921928600683`*^9}, {3.829892579985396*^9, 3.8298926674504995`*^9}, {
   3.829892737558408*^9, 3.8298927451331778`*^9}, {3.8298927869459324`*^9, 
   3.8298928771512327`*^9}, 3.829893145101859*^9, {3.829893199536996*^9, 
   3.829893220501939*^9}, {3.829893295324088*^9, 3.8298933148570223`*^9}, {
   3.8298933769979725`*^9, 3.8298933992690983`*^9}, 3.8298934395461955`*^9, {
   3.8298936883634048`*^9, 3.8298937236674623`*^9}, {3.8298939003157864`*^9, 
   3.8298939911316323`*^9}, {3.8298942498465977`*^9, 
   3.8298942511345596`*^9}, {3.8298942831041517`*^9, 
   3.8298943028888683`*^9}, {3.8298943526968985`*^9, 3.829894357939997*^9}, {
   3.8298949833517523`*^9, 3.829894992418486*^9}, {3.829895037239132*^9, 
   3.8298950490921106`*^9}, {3.8298950846661034`*^9, 3.829895085092078*^9}, {
   3.829895129878189*^9, 3.82989517794565*^9}, {3.8298952189133034`*^9, 
   3.8298952190013037`*^9}, {3.829895263083136*^9, 3.829895348759369*^9}, {
   3.829895519242159*^9, 3.82989558330659*^9}, {3.829895673999653*^9, 
   3.829895700545992*^9}, {3.829895739537793*^9, 3.8298958952088003`*^9}, {
   3.8298965501295824`*^9, 3.8298966414132147`*^9}, {3.829896686088552*^9, 
   3.829896768165452*^9}, {3.8298968216376057`*^9, 3.829896825810639*^9}, {
   3.8298968825687165`*^9, 3.8298969011977816`*^9}, {3.829896958154004*^9, 
   3.8298969982869406`*^9}, {3.8298970422849846`*^9, 3.829897077050938*^9}, {
   3.82989714320114*^9, 3.8298971988338346`*^9}, {3.8298973176607904`*^9, 
   3.829897422748665*^9}, 3.829897668866955*^9, {3.829897980922318*^9, 
   3.8298980109833546`*^9}, {3.8298982507820244`*^9, 3.829898322680933*^9}, {
   3.8298983622510047`*^9, 3.8298984080121546`*^9}, {3.829898449524028*^9, 
   3.829898449607025*^9}, {3.8298985480531883`*^9, 3.8298985495801454`*^9}, {
   3.8298985925701437`*^9, 3.8298986250552454`*^9}, {3.8298986671852927`*^9, 
   3.8298986913823223`*^9}, {3.829898727393267*^9, 3.829898743464345*^9}, {
   3.829898881513405*^9, 3.829898924069487*^9}, {3.829899276920244*^9, 
   3.829899319097346*^9}, {3.829899364265199*^9, 3.829899365026167*^9}, {
   3.8298994011694527`*^9, 3.8298994023954134`*^9}, {3.8298994332141943`*^9, 
   3.8298994524970026`*^9}, {3.829903312781926*^9, 3.8299033586845655`*^9}, {
   3.8299034318783684`*^9, 3.8299034410540943`*^9}, {3.829903491069601*^9, 
   3.829903494262514*^9}, {3.82990360320125*^9, 3.8299036474649286`*^9}, {
   3.8299036874167337`*^9, 3.8299036881807203`*^9}, {3.829903855762596*^9, 
   3.829903855905592*^9}, {3.8299039074370313`*^9, 3.8299039243490667`*^9}, {
   3.8299041154581385`*^9, 3.8299041690398655`*^9}, {3.8299045312750797`*^9, 
   3.8299045545591025`*^9}, {3.8299048766734514`*^9, 3.829904877609423*^9}, {
   3.8299049227634487`*^9, 3.829904983401458*^9}, {3.8299050223391323`*^9, 
   3.8299050478921504`*^9}, {3.829905139673281*^9, 3.8299051657601633`*^9}, {
   3.829905279583841*^9, 3.8299053020871277`*^9}, {3.8299055560504594`*^9, 
   3.829905593219103*^9}, {3.829905685412634*^9, 3.829905700313188*^9}, {
   3.8299057357604074`*^9, 3.829905766417121*^9}, {3.829905803783293*^9, 
   3.8299058450993633`*^9}, {3.8299059612877398`*^9, 3.829905963576681*^9}, 
   3.8299060836796846`*^9, 3.829906133675504*^9, 3.8299063073438606`*^9, 
   3.8299064061970253`*^9, 3.8299064570227156`*^9, {3.8299065551380844`*^9, 
   3.8299066687131824`*^9}, {3.829907033182521*^9, 3.8299071194337254`*^9}, {
   3.8299071791647816`*^9, 3.8299071926413856`*^9}, {3.829907224174811*^9, 
   3.829907271678728*^9}, {3.8299073251151047`*^9, 3.8299073769180293`*^9}, {
   3.829907458434593*^9, 3.8299074835581064`*^9}, {3.8299075436421185`*^9, 
   3.829907565320101*^9}, {3.8299076562183757`*^9, 3.8299076983638897`*^9}, {
   3.8299077903455067`*^9, 3.829907794625368*^9}, {3.829907998674456*^9, 
   3.829908022862726*^9}, {3.82990814283493*^9, 3.829908166474224*^9}, {
   3.8299082920455437`*^9, 3.829908331678378*^9}, {3.829908437309519*^9, 
   3.829908446577856*^9}, {3.8299084799755416`*^9, 3.8299084984885054`*^9}, {
   3.8299086445988684`*^9, 3.8299086925737853`*^9}, {3.8299089502689543`*^9, 
   3.8299089640772443`*^9}, {3.829909218909458*^9, 3.829909267940872*^9}, {
   3.8299092992105503`*^9, 3.829909388850548*^9}, {3.829909514190656*^9, 
   3.8299096306965485`*^9}, {3.82991064662103*^9, 3.8299107818492575`*^9}, {
   3.8299108370126*^9, 3.829910848856665*^9}, 3.82991098588174*^9, {
   3.8299110216176386`*^9, 3.829911138454934*^9}, {3.829911307994108*^9, 
   3.829911335216949*^9}, {3.829911404579132*^9, 3.829911438831503*^9}, {
   3.829911471127539*^9, 3.8299114778843465`*^9}, {3.829911612365793*^9, 
   3.8299116445288315`*^9}, {3.8299118455755777`*^9, 3.829911850395443*^9}, {
   3.8299121223498096`*^9, 3.8299121239417534`*^9}, {3.8299131575555286`*^9, 
   3.8299131645849843`*^9}, {3.8299132676558676`*^9, 
   3.8299133082043333`*^9}, {3.8299133719021072`*^9, 
   3.8299133751050215`*^9}, {3.8299134159272094`*^9, 3.829913434433237*^9}, {
   3.829913554133413*^9, 3.829913585314234*^9}, {3.829913757533375*^9, 
   3.829913773061556*^9}, {3.829913851310154*^9, 3.829913860989459*^9}, {
   3.829913986451583*^9, 3.829914008499843*^9}, {3.829914078166882*^9, 
   3.8299140869526205`*^9}, {3.8299141476838655`*^9, 
   3.8299141755075903`*^9}, {3.8299193182195377`*^9, 
   3.8299194472595973`*^9}, {3.8299194981324997`*^9, 
   3.8299194982114973`*^9}, {3.829919575591587*^9, 3.8299195962346883`*^9}, {
   3.829919711013736*^9, 3.829919718746894*^9}, {3.8299198039539075`*^9, 
   3.829919816593687*^9}, {3.829919861333632*^9, 3.829919863701769*^9}, {
   3.8299199281239147`*^9, 3.829919929263895*^9}, {3.8299200417344685`*^9, 
   3.8299200419554625`*^9}, {3.829920078031225*^9, 3.829920104095977*^9}, {
   3.8299201805558424`*^9, 3.829920195003256*^9}, 3.8299205137542963`*^9, {
   3.8299206960715017`*^9, 3.8299207524051514`*^9}, {3.829920986505738*^9, 
   3.8299209940540624`*^9}, {3.8299210298587976`*^9, 3.8299210345358315`*^9}, 
   3.829921110163886*^9, {3.8299211811489096`*^9, 3.82992119310354*^9}, 
   3.829921336296002*^9, 3.8299213825650606`*^9, 3.8299214169665627`*^9, {
   3.829921463021172*^9, 3.8299214655211115`*^9}, {3.829921499375608*^9, 
   3.829921502582512*^9}, {3.8299215327062654`*^9, 3.829921548041421*^9}, {
   3.8299216542596297`*^9, 3.8299217245517397`*^9}, {3.829921775074461*^9, 
   3.829921860158965*^9}, {3.8299220574616466`*^9, 3.829922089980018*^9}, {
   3.8299221660653243`*^9, 3.8299221727451243`*^9}, {3.8299224031507587`*^9, 
   3.8299224045097027`*^9}, {3.8299228519856844`*^9, 3.829922859873449*^9}, {
   3.8299229100013647`*^9, 3.8299230968356247`*^9}, {3.829923130931177*^9, 
   3.829923141224868*^9}, {3.8299232372047267`*^9, 3.829923259628821*^9}, {
   3.82992340668239*^9, 3.8299234159791126`*^9}, {3.8299235068774347`*^9, 
   3.82992353552919*^9}, {3.8299235891416326`*^9, 3.8299236173041945`*^9}, {
   3.82992364784978*^9, 3.8299236671980743`*^9}, 3.829923709497656*^9, {
   3.8299240345753255`*^9, 3.829924050457176*^9}, {3.829971289864445*^9, 
   3.8299713026037536`*^9}, {3.8299713461516027`*^9, 3.829971352102425*^9}, {
   3.829971392990734*^9, 3.8299714161256733`*^9}, {3.8299717560066557`*^9, 
   3.8299717994147058`*^9}, {3.8299720783178625`*^9, 3.829972089216874*^9}, {
   3.829972316512226*^9, 3.8299723384963274`*^9}, {3.8299724326772547`*^9, 
   3.82997248651835*^9}, 3.8299725338176837`*^9, {3.829972733242516*^9, 
   3.8299727633026752`*^9}, {3.829972841605651*^9, 3.829972842507629*^9}, {
   3.8299729395846944`*^9, 3.8299729558102093`*^9}, {3.8299731136184845`*^9, 
   3.829973126792102*^9}, {3.8299734583063097`*^9, 3.8299734649860244`*^9}, {
   3.829974558454402*^9, 3.8299745663311663`*^9}, {3.8299746519372635`*^9, 
   3.82997469566372*^9}, {3.829974773654927*^9, 3.829974774561897*^9}, {
   3.829975496711469*^9, 3.829975497004451*^9}, {3.8299756101844587`*^9, 
   3.8299756148893175`*^9}, {3.8299757009751263`*^9, 
   3.8299757060285754`*^9}, {3.829975771760666*^9, 3.8299757974175725`*^9}, {
   3.829975900714691*^9, 3.8299759064355245`*^9}, {3.829976028272563*^9, 
   3.829976122942844*^9}, {3.8299761570235634`*^9, 3.829976198958934*^9}, {
   3.8299762797516413`*^9, 3.8299762945696898`*^9}, {3.829976370588433*^9, 
   3.8299763938457375`*^9}, {3.8299765053511543`*^9, 3.829976510420003*^9}, {
   3.829976572315524*^9, 3.8299765764174013`*^9}, {3.82997668351031*^9, 
   3.82997670439813*^9}, {3.8299769103211756`*^9, 3.829976918611704*^9}, {
   3.8299770565576386`*^9, 3.8299770685727377`*^9}, {3.829977137342826*^9, 
   3.829977148730484*^9}, {3.8299773622136817`*^9, 3.829977421384778*^9}, {
   3.829977617326317*^9, 3.8299776369290285`*^9}, {3.829977749617365*^9, 
   3.829977761808999*^9}, 3.8299778166483307`*^9, {3.8299778877431974`*^9, 
   3.829977929782178*^9}, {3.8299781657339535`*^9, 3.8299781828424273`*^9}, {
   3.829978492409186*^9, 3.829978497349024*^9}, {3.829978634511791*^9, 
   3.8299786798581343`*^9}, {3.829978782461871*^9, 3.82997878310785*^9}, 
   3.8299788466975355`*^9, {3.8299788893240643`*^9, 3.829978895011884*^9}, {
   3.8299789339765077`*^9, 3.829978942098279*^9}, 3.8299790070904837`*^9, {
   3.829979037723222*^9, 3.829979046529572*^9}, {3.829979191454117*^9, 
   3.829979201785454*^9}, {3.829979370866891*^9, 3.8299793853234587`*^9}, 
   3.829980267338682*^9, {3.8299804160488105`*^9, 3.82998042048065*^9}, {
   3.8299805118340864`*^9, 3.8299805178569117`*^9}, 3.8299805780693145`*^9, {
   3.8299806535819736`*^9, 3.829980662050719*^9}, {3.8299808050115175`*^9, 
   3.8299808127829533`*^9}, {3.8299808469575653`*^9, 3.829980848936204*^9}, 
   3.829980891318962*^9, {3.8299809641167326`*^9, 3.829980974439152*^9}, {
   3.8299811947129335`*^9, 3.8299812019393544`*^9}, {3.829981312688224*^9, 
   3.829981313838175*^9}, {3.8299814267122993`*^9, 3.8299814432615175`*^9}, {
   3.829981480850114*^9, 3.829981499088213*^9}, {3.829981591642634*^9, 
   3.829981592611615*^9}, {3.82998168089948*^9, 3.829981702726405*^9}, {
   3.829981844034626*^9, 3.829981910003594*^9}, {3.829982491133154*^9, 
   3.8299825132698936`*^9}, {3.82998255098137*^9, 3.829982601754079*^9}, 
   3.8299827670042114`*^9, {3.8299828108722973`*^9, 3.8299828130872407`*^9}, 
   3.8299829343603587`*^9, {3.8299829733113813`*^9, 3.829982988120412*^9}, 
   3.8299830397044415`*^9, {3.8299830791986275`*^9, 3.8299831156705484`*^9}, {
   3.829983159465517*^9, 3.8299832217753944`*^9}, {3.8299832687706237`*^9, 
   3.829983339951138*^9}, {3.829983377297653*^9, 3.829983393558654*^9}, {
   3.8299834806318426`*^9, 3.8299834810638194`*^9}, {3.829983590841934*^9, 
   3.829983590969921*^9}, {3.829983634966958*^9, 3.8299838293295455`*^9}, {
   3.829983937359113*^9, 3.8299840938100758`*^9}, {3.8299841960893297`*^9, 
   3.8299842698933907`*^9}, {3.8299843055397215`*^9, 3.829984315886552*^9}, {
   3.8299843535315943`*^9, 3.829984359300653*^9}, {3.829984434319693*^9, 
   3.8299846810597377`*^9}, {3.829984738980996*^9, 3.8299848492390633`*^9}, {
   3.8299848994982147`*^9, 3.829984939506852*^9}, {3.829984984083774*^9, 
   3.8299850562674303`*^9}, {3.829985126592209*^9, 3.8299851584193892`*^9}, {
   3.8299852103748574`*^9, 3.8299853022690926`*^9}, 3.8299853463967915`*^9, {
   3.829985436031046*^9, 3.829985439303866*^9}, {3.8299855115666094`*^9, 
   3.829985519378082*^9}, {3.8299856105140266`*^9, 3.8299856260811806`*^9}, {
   3.8299856717068176`*^9, 3.8299857842212377`*^9}, {3.82998583047005*^9, 
   3.829985864111408*^9}, {3.8299859011840644`*^9, 3.8299859861781793`*^9}, {
   3.8299860350730705`*^9, 3.8299860416285806`*^9}, {3.8299875615093775`*^9, 
   3.829987610227389*^9}, {3.8299876516695867`*^9, 3.82998766155142*^9}, {
   3.829987691856077*^9, 3.8299877874985046`*^9}, {3.829988075200957*^9, 
   3.829988087441598*^9}, {3.829988124879667*^9, 3.829988189232811*^9}, {
   3.829988243208926*^9, 3.8299883121258593`*^9}, {3.829988353204014*^9, 
   3.829988394481021*^9}, {3.8299884716840496`*^9, 3.8299885709472394`*^9}, 
   3.8299886443931847`*^9, {3.829988700661261*^9, 3.8299888386863937`*^9}, {
   3.829988929689533*^9, 3.8299889332472677`*^9}, {3.829988965081789*^9, 
   3.8299889820364437`*^9}, {3.829989067854056*^9, 3.8299891316884756`*^9}, {
   3.829989165493773*^9, 3.8299894213328695`*^9}, {3.8299895676400785`*^9, 
   3.829989623541122*^9}, {3.8299899237373905`*^9, 3.829990092335792*^9}, 
   3.8299901394472914`*^9, {3.8299901983906307`*^9, 3.8299901989336257`*^9}, {
   3.829990559208932*^9, 3.829990574382983*^9}, {3.829990626437991*^9, 
   3.8299906380289764`*^9}, {3.8299906879101086`*^9, 3.829990746145151*^9}, {
   3.829991359798658*^9, 3.8299913689096375`*^9}, 3.8299914600577774`*^9, {
   3.829991492486783*^9, 3.829991496232729*^9}, {3.8299915485930758`*^9, 
   3.829991560960808*^9}, {3.829991849327027*^9, 3.8299918775340986`*^9}, {
   3.829991948859234*^9, 3.829991963527792*^9}, {3.8299924314113493`*^9, 
   3.829992456456623*^9}, {3.8299927391446147`*^9, 3.829992945699694*^9}, {
   3.829992986153655*^9, 3.8299930491107726`*^9}, {3.8299931779409037`*^9, 
   3.829993257431282*^9}, {3.8299932976243253`*^9, 3.829993331686314*^9}, {
   3.829993379558337*^9, 3.829993383726365*^9}, {3.829993561692408*^9, 
   3.829993649147557*^9}, {3.829993684117709*^9, 3.8299936955176773`*^9}, {
   3.8299937634048195`*^9, 3.829993790739029*^9}, {3.829993864780821*^9, 
   3.8299939160188704`*^9}, 3.8299939566970153`*^9, {3.8299939888279533`*^9, 
   3.829994163465187*^9}, {3.829994246728162*^9, 3.8299942809801455`*^9}, {
   3.8299943144014063`*^9, 3.8299943289361706`*^9}, {3.8299944059202843`*^9, 
   3.829994406612259*^9}, {3.8299944429673295`*^9, 3.829994566391246*^9}, {
   3.8299945985892553`*^9, 3.8299946126558356`*^9}, {3.82999466356153*^9, 
   3.82999470913853*^9}, {3.829994747416514*^9, 3.8299947548986053`*^9}, {
   3.829994793732685*^9, 3.8299948854567113`*^9}, {3.829994924081902*^9, 
   3.8299950639497433`*^9}, {3.8299950973108377`*^9, 3.8299950994696264`*^9}, 
   3.829995134389763*^9, {3.8299951769240093`*^9, 3.829995244098027*^9}, {
   3.8299953153919473`*^9, 3.8299953154559445`*^9}, {3.829995369431081*^9, 
   3.829995383011117*^9}, {3.8299954462591195`*^9, 3.8299955690883045`*^9}, {
   3.8299956260348253`*^9, 3.8299956265997686`*^9}, {3.829995711972392*^9, 
   3.829995723255411*^9}, {3.8299959707609987`*^9, 3.829995973769823*^9}, {
   3.829996217231478*^9, 3.8299962775131874`*^9}, {3.8299967585615*^9, 
   3.8299967602814436`*^9}, {3.8299978116786823`*^9, 3.82999786774586*^9}, 
   3.8299978986204486`*^9, {3.829999339862582*^9, 3.829999343444526*^9}, {
   3.8299995316846724`*^9, 3.829999533463805*^9}, {3.8299995897757807`*^9, 
   3.8299996107284927`*^9}, 3.8299997435539036`*^9, 3.829999855873966*^9, {
   3.829999893551276*^9, 3.829999899924096*^9}, {3.830000056610196*^9, 
   3.8300000969408054`*^9}, {3.830000202278993*^9, 3.830000211707392*^9}, {
   3.830000382644574*^9, 3.8300003966252317`*^9}, {3.830000819893943*^9, 
   3.8300008265326447`*^9}, {3.830000943796054*^9, 3.830000945590985*^9}, {
   3.8300011881981697`*^9, 3.83000125032724*^9}, 3.8300012900780377`*^9, {
   3.830151076457651*^9, 3.830151104642477*^9}, {3.830151203630451*^9, 
   3.8301512676601295`*^9}, {3.8301515097164326`*^9, 3.830151517066385*^9}, {
   3.830151554685054*^9, 3.8301515557790203`*^9}, {3.830152423806179*^9, 
   3.830152426538104*^9}, {3.8302398516588917`*^9, 3.8302398924310184`*^9}, {
   3.8302402015349274`*^9, 3.83024020625879*^9}, {3.830240238073239*^9, 
   3.8302402394881954`*^9}, {3.8302411204227905`*^9, 
   3.8302411209257746`*^9}, {3.830411537915312*^9, 3.8304115972915225`*^9}, {
   3.830411633407434*^9, 3.8304116337644324`*^9}, {3.8304117532108335`*^9, 
   3.830411899020442*^9}, {3.831702970202693*^9, 3.8317030546906347`*^9}, {
   3.8317075606644907`*^9, 3.8317076413013105`*^9}, {3.832053850148284*^9, 
   3.832053892722983*^9}, {3.8321248801368227`*^9, 3.8321249614893475`*^9}, {
   3.8327583953832417`*^9, 3.832758453113443*^9}, {3.832758879478877*^9, 
   3.8327589133520536`*^9}, {3.8352531693549757`*^9, 3.835253214316023*^9}, {
   3.835253288230922*^9, 3.8352533281924405`*^9}, {3.83525364489836*^9, 
   3.8352536457483425`*^9}, {3.8352536969812717`*^9, 
   3.8352537260813217`*^9}, {3.835253762971238*^9, 3.8352537861391606`*^9}, {
   3.83525392639592*^9, 3.8352540277841187`*^9}, {3.839396841940296*^9, 
   3.8393969591918397`*^9}, {3.839397096844937*^9, 3.8393971810104513`*^9}, {
   3.8393972133576517`*^9, 3.839397230850751*^9}, {3.839397273576799*^9, 
   3.839397273710785*^9}, {3.839397607409157*^9, 3.8393976210727425`*^9}, {
   3.839397654740013*^9, 3.839397673196042*^9}, {3.839397731950136*^9, 
   3.8393977356320333`*^9}, {3.8393978001328726`*^9, 
   3.8393978213788695`*^9}, {3.8393978539040904`*^9, 
   3.8393979988749847`*^9}, {3.8396617137637053`*^9, 3.839661743764996*^9}, {
   3.839666655504648*^9, 3.839666656733613*^9}, {3.8404374650711684`*^9, 
   3.8404374992200823`*^9}, {3.840437573306734*^9, 3.8404376924469514`*^9}, {
   3.8404377819940996`*^9, 3.840437811454165*^9}, 3.840437937484166*^9, {
   3.840438021296519*^9, 3.8404380628111997`*^9}, 3.8404381042878838`*^9, {
   3.8404391786492777`*^9, 3.8404391829341516`*^9}, {3.8404392217183795`*^9, 
   3.840439249416254*^9}, {3.840439294774126*^9, 3.840439304610839*^9}, {
   3.840439443782276*^9, 3.84043944899512*^9}, {3.84043954922291*^9, 
   3.840439604654559*^9}, {3.84044052034725*^9, 3.8404405730799623`*^9}, {
   3.840440663735588*^9, 3.8404406666404967`*^9}, {3.8404412020001144`*^9, 
   3.840441217727414*^9}, {3.8404413316510596`*^9, 3.8404413465921907`*^9}, {
   3.8404414630658455`*^9, 3.8404414927441254`*^9}, {3.8404416146715765`*^9, 
   3.8404416307868166`*^9}, {3.848660040370391*^9, 3.84866005540155*^9}, {
   3.855906771865127*^9, 3.8559067721958365`*^9}, {3.855907064508855*^9, 
   3.8559071016128426`*^9}, {3.8559071488481545`*^9, 3.855907504039832*^9}, {
   3.855907563226467*^9, 3.855907667238782*^9}, {3.855907750480402*^9, 
   3.855907899238472*^9}, {3.855908190331807*^9, 3.855908225109917*^9}, {
   3.8559085323535824`*^9, 3.8559085369588113`*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"2b88a649-b4cf-44df-b3ef-2de218c35a11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "length", " ", "5", " ", "on", " ", "length", " ", "5", " ", "on", " ", 
     "a", " ", "sphere"}], ",", " ", 
    RowBox[{"nothing", " ", "forbidden"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tesselation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829817404444982*^9, 3.829817412623251*^9}, {
   3.829817445926013*^9, 3.829817450774088*^9}, {3.829817490616046*^9, 
   3.829817524291336*^9}, {3.8298181869086714`*^9, 3.8298182080668087`*^9}, {
   3.829818361761861*^9, 3.8298183884110436`*^9}, {3.8299709680353355`*^9, 
   3.8299709841328692`*^9}, {3.829973190828895*^9, 3.8299732596858044`*^9}, 
   3.8299742373443174`*^9, {3.829975168384184*^9, 3.8299752003979626`*^9}, {
   3.829975331268548*^9, 3.8299753747058954`*^9}, {3.8299794488217525`*^9, 
   3.829979486516962*^9}, {3.8299795259571257`*^9, 3.829979566097681*^9}, {
   3.8299815123625765`*^9, 3.8299815176074057`*^9}, {3.8299817495198727`*^9, 
   3.8299817916214123`*^9}, {3.8299917614958487`*^9, 
   3.8299917712240276`*^9}, {3.8299920017011614`*^9, 
   3.8299920086052275`*^9}, {3.8299920795692773`*^9, 
   3.8299920924022818`*^9}, {3.829992137438306*^9, 3.8299921445903044`*^9}, 
   3.829995640535445*^9, {3.8299963267148657`*^9, 3.82999639981501*^9}, {
   3.8299966634863563`*^9, 3.8299966808332977`*^9}, {3.829998252370799*^9, 
   3.829998346217016*^9}, {3.8299985026978865`*^9, 3.829998506538536*^9}, {
   3.8299993541195755`*^9, 3.829999354583577*^9}, {3.830001021159949*^9, 
   3.8300010792354903`*^9}, {3.830151459937361*^9, 3.830151497504494*^9}, {
   3.830151959179319*^9, 3.8301519832522817`*^9}, {3.8304101516421156`*^9, 
   3.830410160109523*^9}, {3.8304102005117645`*^9, 3.83041029178036*^9}, 
   3.831702581613871*^9, {3.831703421782073*^9, 3.831703424099017*^9}, {
   3.831703992936184*^9, 3.8317039951090536`*^9}, 3.832053840660575*^9, 
   3.832758121783207*^9, {3.8327582641881876`*^9, 3.8327582669664044`*^9}, {
   3.83275883616675*^9, 3.8327588387061214`*^9}, 3.8352531601818056`*^9, 
   3.8396617031275153`*^9, {3.8404406913675423`*^9, 3.8404406924155188`*^9}, {
   3.8559086741565504`*^9, 3.8559087068485756`*^9}, {3.8559087416128454`*^9, 
   3.8559087634308386`*^9}, 3.8559089884278374`*^9},
 CellLabel->
  "In[436]:=",ExpressionUUID->"22df12e1-1760-4f8d-8255-065204d6fa93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "3", ",", "2", ",", "1", ",", "6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "6"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8559043914158783`*^9, 3.855907106784172*^9, 
  3.855908764788416*^9, 3.855908992498556*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"cf99395c-0382-4970-9152-81c677211e79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "length", " ", "5", " ", "on", " ", "length", " ", "5", " ", "on", " ", 
     "a", " ", "torus"}], ",", " ", 
    RowBox[{"nothing", " ", "forbidden"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tesselation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "2"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829817404444982*^9, 3.829817412623251*^9}, {
   3.829817445926013*^9, 3.829817450774088*^9}, {3.829817490616046*^9, 
   3.829817524291336*^9}, {3.8298181869086714`*^9, 3.8298182080668087`*^9}, {
   3.829818361761861*^9, 3.8298183884110436`*^9}, {3.8299709680353355`*^9, 
   3.8299709841328692`*^9}, {3.829973190828895*^9, 3.8299732596858044`*^9}, 
   3.8299742373443174`*^9, {3.829975168384184*^9, 3.8299752003979626`*^9}, {
   3.829975331268548*^9, 3.8299753747058954`*^9}, {3.8299794488217525`*^9, 
   3.829979486516962*^9}, {3.8299795259571257`*^9, 3.829979566097681*^9}, {
   3.8299815123625765`*^9, 3.8299815176074057`*^9}, {3.8299817495198727`*^9, 
   3.8299817916214123`*^9}, {3.8299917614958487`*^9, 
   3.8299917712240276`*^9}, {3.8299920017011614`*^9, 
   3.8299920086052275`*^9}, {3.8299920795692773`*^9, 
   3.8299920924022818`*^9}, {3.829992137438306*^9, 3.8299921445903044`*^9}, 
   3.829995640535445*^9, {3.8299963267148657`*^9, 3.82999639981501*^9}, {
   3.8299966634863563`*^9, 3.8299966808332977`*^9}, {3.829998252370799*^9, 
   3.829998346217016*^9}, {3.8299985026978865`*^9, 3.829998506538536*^9}, {
   3.8299993541195755`*^9, 3.829999354583577*^9}, {3.830001021159949*^9, 
   3.8300010792354903`*^9}, {3.830151459937361*^9, 3.830151497504494*^9}, {
   3.830151959179319*^9, 3.8301519832522817`*^9}, {3.8304101516421156`*^9, 
   3.830410160109523*^9}, {3.8304102005117645`*^9, 3.83041029178036*^9}, 
   3.831702581613871*^9, {3.831703421782073*^9, 3.831703424099017*^9}, {
   3.831703992936184*^9, 3.8317039951090536`*^9}, 3.832053840660575*^9, 
   3.832758121783207*^9, {3.8327582641881876`*^9, 3.8327582669664044`*^9}, {
   3.83275883616675*^9, 3.8327588387061214`*^9}, 3.8352531601818056`*^9, 
   3.8396617031275153`*^9, {3.8404406913675423`*^9, 3.8404406924155188`*^9}, {
   3.8559086741565504`*^9, 3.8559087068485756`*^9}, {3.8559087416128454`*^9, 
   3.8559087961618404`*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"61eba99e-c661-49f0-a4e7-7d4692632c21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "2"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "10", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "12", ",", "14"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "7", ",", "4", ",", "10", ",", 
       "5", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "3", ",", "2", ",", "1", ",", "9", ",", "4", ",", "11", ",", 
       "5", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "11", ",", "7", ",", "6", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "10", ",", "9", ",", "8", ",", "14"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8559043914158783`*^9, 3.855907106784172*^9, 
  3.855908764788416*^9, 3.8559087971195993`*^9, 3.8559089925424385`*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"f8554d76-30fd-4b52-99fa-b6e1dac73692"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "length", " ", "5", " ", "on", " ", "length", " ", "5", " ", "on", " ", 
      "a", " ", "double"}], "-", "torus"}], ",", " ", 
    RowBox[{"nothing", " ", "forbidden"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tesselation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829817404444982*^9, 3.829817412623251*^9}, {
   3.829817445926013*^9, 3.829817450774088*^9}, {3.829817490616046*^9, 
   3.829817524291336*^9}, {3.8298181869086714`*^9, 3.8298182080668087`*^9}, {
   3.829818361761861*^9, 3.8298183884110436`*^9}, {3.8299709680353355`*^9, 
   3.8299709841328692`*^9}, {3.829973190828895*^9, 3.8299732596858044`*^9}, 
   3.8299742373443174`*^9, {3.829975168384184*^9, 3.8299752003979626`*^9}, {
   3.829975331268548*^9, 3.8299753747058954`*^9}, {3.8299794488217525`*^9, 
   3.829979486516962*^9}, {3.8299795259571257`*^9, 3.829979566097681*^9}, {
   3.8299815123625765`*^9, 3.8299815176074057`*^9}, {3.8299817495198727`*^9, 
   3.8299817916214123`*^9}, {3.8299917614958487`*^9, 
   3.8299917712240276`*^9}, {3.8299920017011614`*^9, 
   3.8299920086052275`*^9}, {3.8299920795692773`*^9, 
   3.8299920924022818`*^9}, {3.829992137438306*^9, 3.8299921445903044`*^9}, 
   3.829995640535445*^9, {3.8299963267148657`*^9, 3.82999639981501*^9}, {
   3.8299966634863563`*^9, 3.8299966808332977`*^9}, {3.829998252370799*^9, 
   3.829998346217016*^9}, {3.8299985026978865`*^9, 3.829998506538536*^9}, {
   3.8299993541195755`*^9, 3.829999354583577*^9}, {3.830001021159949*^9, 
   3.8300010792354903`*^9}, {3.830151459937361*^9, 3.830151497504494*^9}, {
   3.830151959179319*^9, 3.8301519832522817`*^9}, {3.8304101516421156`*^9, 
   3.830410160109523*^9}, {3.8304102005117645`*^9, 3.83041029178036*^9}, 
   3.831702581613871*^9, {3.831703421782073*^9, 3.831703424099017*^9}, {
   3.831703992936184*^9, 3.8317039951090536`*^9}, 3.832053840660575*^9, 
   3.832758121783207*^9, {3.8327582641881876`*^9, 3.8327582669664044`*^9}, {
   3.83275883616675*^9, 3.8327588387061214`*^9}, 3.8352531601818056`*^9, 
   3.8396617031275153`*^9, {3.8404406913675423`*^9, 3.8404406924155188`*^9}, {
   3.8559086741565504`*^9, 3.8559087068485756`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"f26b6293-5281-4248-a335-3a77facad074"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "10", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "9", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "14", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "12", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "16", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "15", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "18", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "17", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "19", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "22", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "24", ",", "23"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "7", ",", "2", ",", "11", ",", "3", ",", "14", ",", 
       "4", ",", "16", ",", "5", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "3", ",", "15", ",", "6", ",", "1", ",", "9", ",", "4", ",", 
       "17", ",", "10", ",", "2", ",", "12", ",", "5", ",", "19"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "18", ",", "12", ",", "7", ",", "6", ",", "20", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "16", ",", "9", ",", "8", ",", "21", ",", "23"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "15", ",", "11", ",", "10", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "17", ",", "14", ",", "13", ",", "23", ",", "24"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8559043914158783`*^9, 3.855907106784172*^9, 
  3.8559089925880184`*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"b019f98d-2608-42bc-9f74-0056506bf537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"length", " ", "3"}], ",", 
    RowBox[{"3", " ", "on", " ", "length", " ", "3"}], ",", 
    RowBox[{"3", " ", "on", " ", "a", " ", "sphere"}], ",", " ", 
    RowBox[{"both", " ", "pairs", " ", "forbidden"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tesselation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829817404444982*^9, 3.829817412623251*^9}, {
   3.829817445926013*^9, 3.829817450774088*^9}, {3.829817490616046*^9, 
   3.829817524291336*^9}, {3.8298181869086714`*^9, 3.8298182080668087`*^9}, {
   3.829818361761861*^9, 3.8298183884110436`*^9}, {3.8299709680353355`*^9, 
   3.8299709841328692`*^9}, {3.829973190828895*^9, 3.8299732596858044`*^9}, 
   3.8299742373443174`*^9, {3.829975168384184*^9, 3.8299752003979626`*^9}, {
   3.829975331268548*^9, 3.8299753747058954`*^9}, {3.8299794488217525`*^9, 
   3.829979486516962*^9}, {3.8299795259571257`*^9, 3.829979566097681*^9}, {
   3.8299815123625765`*^9, 3.8299815176074057`*^9}, {3.8299817495198727`*^9, 
   3.8299817916214123`*^9}, {3.8299917614958487`*^9, 
   3.8299917712240276`*^9}, {3.8299920017011614`*^9, 
   3.8299920086052275`*^9}, {3.8299920795692773`*^9, 
   3.8299920924022818`*^9}, {3.829992137438306*^9, 3.8299921445903044`*^9}, 
   3.829995640535445*^9, {3.8299963267148657`*^9, 3.82999639981501*^9}, {
   3.8299966634863563`*^9, 3.8299966808332977`*^9}, {3.829998252370799*^9, 
   3.829998346217016*^9}, {3.8299985026978865`*^9, 3.829998506538536*^9}, {
   3.8299993541195755`*^9, 3.829999354583577*^9}, {3.830001021159949*^9, 
   3.8300010792354903`*^9}, {3.830151459937361*^9, 3.830151497504494*^9}, {
   3.830151959179319*^9, 3.8301519832522817`*^9}, {3.8304101516421156`*^9, 
   3.830410160109523*^9}, {3.8304102005117645`*^9, 3.83041029178036*^9}, 
   3.831702581613871*^9, {3.831703421782073*^9, 3.831703424099017*^9}, {
   3.831703992936184*^9, 3.8317039951090536`*^9}, 3.832053840660575*^9, 
   3.832758121783207*^9, {3.8327582641881876`*^9, 3.8327582669664044`*^9}, {
   3.83275883616675*^9, 3.8327588387061214`*^9}, 3.8352531601818056`*^9, 
   3.8396617031275153`*^9, {3.8404406913675423`*^9, 3.8404406924155188`*^9}, {
   3.8559086741565504`*^9, 3.8559087068485756`*^9}, {3.8559088267988453`*^9, 
   3.855908904258762*^9}, {3.85590898260486*^9, 3.8559089846716676`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"40742ce8-4d36-43ea-957f-3d0b31fecfe2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "10", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "14", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "13", ",", "11"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8", ",", "3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "13", ",", "5", ",", "6", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "2", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "11", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "8", ",", "7", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "9", ",", "11", ",", "13"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8559043914158783`*^9, 3.855907106784172*^9, 
  3.8559089050140395`*^9, 3.8559089926253657`*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"eef29252-b0c8-4c20-8f41-be552a6b2e43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"length", " ", "3"}], ",", 
    RowBox[{"3", " ", "on", " ", "length", " ", "3"}], ",", 
    RowBox[{"3", " ", "on", " ", "a", " ", "sphere"}], ",", " ", 
    RowBox[{"nothing", " ", "forbidden", " ", 
     RowBox[{"(", 
      RowBox[{"rest", " ", "as", " ", "above"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Tesselation", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.829817404444982*^9, 3.829817412623251*^9}, {
   3.829817445926013*^9, 3.829817450774088*^9}, {3.829817490616046*^9, 
   3.829817524291336*^9}, {3.8298181869086714`*^9, 3.8298182080668087`*^9}, {
   3.829818361761861*^9, 3.8298183884110436`*^9}, {3.8299709680353355`*^9, 
   3.8299709841328692`*^9}, {3.829973190828895*^9, 3.8299732596858044`*^9}, 
   3.8299742373443174`*^9, {3.829975168384184*^9, 3.8299752003979626`*^9}, {
   3.829975331268548*^9, 3.8299753747058954`*^9}, {3.8299794488217525`*^9, 
   3.829979486516962*^9}, {3.8299795259571257`*^9, 3.829979566097681*^9}, {
   3.8299815123625765`*^9, 3.8299815176074057`*^9}, {3.8299817495198727`*^9, 
   3.8299817916214123`*^9}, {3.8299917614958487`*^9, 
   3.8299917712240276`*^9}, {3.8299920017011614`*^9, 
   3.8299920086052275`*^9}, {3.8299920795692773`*^9, 
   3.8299920924022818`*^9}, {3.829992137438306*^9, 3.8299921445903044`*^9}, 
   3.829995640535445*^9, {3.8299963267148657`*^9, 3.82999639981501*^9}, {
   3.8299966634863563`*^9, 3.8299966808332977`*^9}, {3.829998252370799*^9, 
   3.829998346217016*^9}, {3.8299985026978865`*^9, 3.829998506538536*^9}, {
   3.8299993541195755`*^9, 3.829999354583577*^9}, {3.830001021159949*^9, 
   3.8300010792354903`*^9}, {3.830151459937361*^9, 3.830151497504494*^9}, {
   3.830151959179319*^9, 3.8301519832522817`*^9}, {3.8304101516421156`*^9, 
   3.830410160109523*^9}, {3.8304102005117645`*^9, 3.83041029178036*^9}, 
   3.831702581613871*^9, {3.831703421782073*^9, 3.831703424099017*^9}, {
   3.831703992936184*^9, 3.8317039951090536`*^9}, 3.832053840660575*^9, 
   3.832758121783207*^9, {3.8327582641881876`*^9, 3.8327582669664044`*^9}, {
   3.83275883616675*^9, 3.8327588387061214`*^9}, 3.8352531601818056`*^9, 
   3.8396617031275153`*^9, {3.8404406913675423`*^9, 3.8404406924155188`*^9}, {
   3.8559086741565504`*^9, 3.8559087068485756`*^9}, {3.8559088267988453`*^9, 
   3.855908904258762*^9}, {3.8559089346988344`*^9, 3.855908978695713*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"4606de9a-0710-4155-9236-925f120d74c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "8", ",", "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "5", ",", "8"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8559043914158783`*^9, 3.855907106784172*^9, 
  3.8559089050140395`*^9, 3.8559089580997405`*^9, 3.855908992654293*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"908e260d-c618-4bda-8f86-0e0370a39b06"]
}, Open  ]]
},
WindowSize->{1278, 1348},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
Magnification:>1.6 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1783, 32, 557, "Text",ExpressionUUID->"1534f5db-d672-4a93-8b32-031945502f7e"],
Cell[2344, 54, 228, 4, 106, "Input",ExpressionUUID->"338de8bf-6601-4af0-89fe-92ee59c8ef5f"],
Cell[2575, 60, 670, 12, 199, "Text",ExpressionUUID->"cd1f8573-c0b2-4b44-a474-de0255222811"],
Cell[3248, 74, 233, 4, 106, "Input",ExpressionUUID->"293006e2-3365-4eaa-a04e-575d2c563104"],
Cell[3484, 80, 81339, 1583, 11839, "Input",ExpressionUUID->"2b88a649-b4cf-44df-b3ef-2de218c35a11"],
Cell[CellGroupData[{
Cell[84848, 1667, 2626, 47, 76, "Input",ExpressionUUID->"22df12e1-1760-4f8d-8255-065204d6fa93"],
Cell[87477, 1716, 1353, 41, 82, "Output",ExpressionUUID->"cf99395c-0382-4970-9152-81c677211e79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88867, 1762, 2601, 47, 76, "Input",ExpressionUUID->"61eba99e-c661-49f0-a4e7-7d4692632c21"],
Cell[91471, 1811, 2919, 82, 172, "Output",ExpressionUUID->"f8554d76-30fd-4b52-99fa-b6e1dac73692"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94427, 1898, 2580, 47, 76, "Input",ExpressionUUID->"f26b6293-5281-4248-a335-3a77facad074"],
Cell[97010, 1947, 4980, 138, 292, "Output",ExpressionUUID->"b019f98d-2608-42bc-9f74-0056506bf537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102027, 2090, 2943, 55, 76, "Input",ExpressionUUID->"40742ce8-4d36-43ea-957f-3d0b31fecfe2"],
Cell[104973, 2147, 3053, 85, 202, "Output",ExpressionUUID->"eef29252-b0c8-4c20-8f41-be552a6b2e43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108063, 2237, 2873, 52, 76, "Input",ExpressionUUID->"4606de9a-0710-4155-9236-925f120d74c0"],
Cell[110939, 2291, 1973, 57, 169, "Output",ExpressionUUID->"908e260d-c618-4bda-8f86-0e0370a39b06"]
}, Open  ]]
}
]
*)


